Block numerical ranges for linear relations

Linear relations are multivalued generalizations of linear operators whose spectral properties are closely linked to the stability of differential-algebraic equations. Consequently, reliable spectral enclosures are of considerable interest. In this note, we extend the established concept of the block numerical range from operators to linear relations by means of a range representation. Unlike the classical numerical range, the resulting block numerical range may be nonconvex and can therefore detect gaps in the spectrum. We establish fundamental properties of this new notion and derive corresponding spectral enclosure results. Finally, we illustrate the theory with a numerical example comparing the block numerical ranges obtained from different constructions. As an application, we obtain an explicit left-half-plane spectral bound for a class of port-Hamiltonian DAEs.

==> numerical_experiments.py <==
#!/usr/bin/env python3
"""Reproducible numerical checks for the 6x6 example.

The script verifies the quoted eigenvalues, nonnormality measure and resolvent
points.  It also generates publication-quality figures for

* the exact ordinary/direct-quadratic finite range,
* a quasi-Monte-Carlo approximation of the direct cubic finite range,
* four resolvent-block finite ranges for the aligned C^4 + C^2 decomposition,
* their finite-plane intersection.

The point at infinity belongs to every relation block range shown here and is
therefore stated in the captions rather than plotted in the finite plane.
"""
from __future__ import annotations

import json
from pathlib import Path
from typing import Iterable

import matplotlib.pyplot as plt
import numpy as np
from numpy.typing import NDArray
from scipy.linalg import eigvalsh
from scipy.stats import norm, qmc
from shapely.geometry import Polygon
from shapely.validation import make_valid

OUT = Path(__file__).resolve().parent

A = np.array(
    [
        [1.2933 - 0.1022j, 0.0809 + 0.5067j, 1.1684 - 0.0900j, 2.0032 - 0.1414j, 0, 0],
        [-1.1260 + 2.2240j, -3.0487 - 0.1532j, 0.6121 + 1.8473j, -2.2940 - 0.2141j, 0, 0],
        [0.3502 + 3.9918j, -3.0177 + 2.1657j, -0.3542 + 0.9676j, -3.9118 - 0.1468j, 0, 0],
        [-0.9006 - 1.4897j, -0.1194 - 2.1177j, -2.1550 - 0.0772j, 2.0095 - 0.6121j, 0, 0],
        [-1.3626 - 0.4304j, -0.4413 + 0.4890j, -0.7631 + 0.2246j, -1.2121 - 0.1787j, 0.0381 - 0.0291j, 3.5264 + 0.4325j],
        [-1.0129 + 0.3074j, -0.7246 - 0.6627j, 0.5736 + 0.5019j, -0.1551 + 0.3735j, 0, 2.2690 + 0.3074j],
    ],
    dtype=complex,
)
B = np.diag([1, 1, 1, 1, 0, 0]).astype(complex)
A11 = A[:4, :4]
A21 = A[4:, :4]
A22 = A[4:, 4:]

MUS = np.array([-5 - 4j, 5 + 4j, -5 + 4j, 5 - 4j], dtype=complex)


def numerical_range_boundary(M: NDArray[np.complex128], n_theta: int = 4096) -> NDArray[np.complex128]:
    """Boundary-generating curve of W(M), ordered by support direction."""
    theta = np.linspace(0.0, 2.0 * np.pi, n_theta, endpoint=False)
    boundary = np.empty(n_theta, dtype=complex)
    Mstar = M.conj().T
    for k, t in enumerate(theta):
        rot = np.exp(-1j * t)
        H = (rot * M + np.conj(rot) * Mstar) / 2.0
        # eigh/eigvalsh is stable for the Hermitian support matrix.
        vals, vecs = np.linalg.eigh(H)
        x = vecs[:, np.argmax(vals)]
        boundary[k] = np.vdot(x, M @ x)
    return boundary


def polygon_from_curve(z: NDArray[np.complex128]) -> Polygon:
    coords = np.column_stack((z.real, z.imag))
    poly = make_valid(Polygon(coords))
    if poly.geom_type == "MultiPolygon":
        # Numerical flat portions may create tiny slivers; retain the principal domain.
        poly = max(poly.geoms, key=lambda g: g.area)
    if not isinstance(poly, Polygon):
        raise RuntimeError(f"Expected a polygon, got {poly.geom_type}")
    return poly


def qnr_samples_2plus2(M: NDArray[np.complex128], power: int = 18, seed: int = 1701) -> NDArray[np.complex128]:
    """Sobol approximation of W^2(M) for C^4=C^2+C^2."""
    if M.shape != (4, 4):
        raise ValueError("M must be 4x4")
    sampler = qmc.Sobol(d=8, scramble=True, seed=seed)
    u = sampler.random_base2(m=power)
    # Map the low-discrepancy cube to approximately isotropic complex vectors.
    u = np.clip(u, 1e-12, 1.0 - 1e-12)
    g = norm.ppf(u)
    f1 = g[:, 0:2] + 1j * g[:, 2:4]
    f2 = g[:, 4:6] + 1j * g[:, 6:8]
    f1 /= np.linalg.norm(f1, axis=1)[:, None]
    f2 /= np.linalg.norm(f2, axis=1)[:, None]

    M11, M12 = M[:2, :2], M[:2, 2:]
    M21, M22 = M[2:, :2], M[2:, 2:]
    a = np.einsum("bi,ij,bj->b", f1.conj(), M11, f1)
    b = np.einsum("bi,ij,bj->b", f1.conj(), M12, f2)
    c = np.einsum("bi,ij,bj->b", f2.conj(), M21, f1)
    d = np.einsum("bi,ij,bj->b", f2.conj(), M22, f2)
    tr = a + d
    discr = np.sqrt((a - d) ** 2 + 4.0 * b * c)
    return np.concatenate(((tr + discr) / 2.0, (tr - discr) / 2.0))


def set_equal_limits(ax: plt.Axes, arrays: Iterable[NDArray[np.complex128]], margin: float = 0.08) -> None:
    data = np.concatenate([np.asarray(z).ravel() for z in arrays])
    xmin, xmax = float(np.min(data.real)), float(np.max(data.real))
    ymin, ymax = float(np.min(data.imag)), float(np.max(data.imag))
    span = max(xmax - xmin, ymax - ymin, 1.0)
    ax.set_xlim(xmin - margin * span, xmax + margin * span)
    ax.set_ylim(ymin - margin * span, ymax + margin * span)
    ax.set_aspect("equal", adjustable="box")
    ax.set_xlabel(r"$\operatorname{Re}\lambda$")
    ax.set_ylabel(r"$\operatorname{Im}\lambda$")
    ax.grid(True, linewidth=0.4, alpha=0.35)


def save(fig: plt.Figure, stem: str) -> None:
    fig.tight_layout()
    fig.savefig(OUT / f"{stem}.pdf", bbox_inches="tight")
    fig.savefig(OUT / f"{stem}.png", dpi=240, bbox_inches="tight")
    plt.close(fig)


def main() -> None:
    eigs = np.linalg.eigvals(A11)
    eigs = eigs[np.argsort(eigs.real)]
    comm_norm = float(np.linalg.norm(A.conj().T @ A - A @ A.conj().T, 2))
    singular_A = np.linalg.svd(A, compute_uv=False)
    smin_A = float(singular_A[-1])

    resolvent_checks = []
    for mu in MUS:
        s = np.linalg.svd(A - mu * B, compute_uv=False)
        resolvent_checks.append(
            {
                "mu": [float(mu.real), float(mu.imag)],
                "sigma_min": float(s[-1]),
                "condition_2": float(s[0] / s[-1]),
            }
        )

    ordinary_boundary = numerical_range_boundary(A11)
    ordinary_poly = polygon_from_curve(ordinary_boundary)
    qnr = qnr_samples_2plus2(A11)

    # Figure 1: exact equality of the ordinary range and the finite direct QNR.
    fig, ax = plt.subplots(figsize=(6.4, 5.1))
    ax.fill(ordinary_boundary.real, ordinary_boundary.imag, alpha=0.18, color="C0", label=r"finite ordinary/quadratic range")
    ax.plot(ordinary_boundary.real, ordinary_boundary.imag, linewidth=1.4, color="C0")
    ax.scatter(eigs.real, eigs.imag, marker="x", s=55, linewidths=1.6, color="C3", label="finite eigenvalues")
    set_equal_limits(ax, [ordinary_boundary, eigs])
    ax.legend(loc="upper right", fontsize=8)
    save(fig, "direct_quadratic_exact")

    # Figure 2: direct cubic range = QNR of A11 for C^2+C^2.
    fig, ax = plt.subplots(figsize=(6.4, 5.1))
    # Rasterize the dense point cloud inside vector PDF to keep the file compact.
    ax.scatter(qnr.real, qnr.imag, s=0.18, alpha=0.18, rasterized=True, color="C0", label=r"Sobol approximation of finite cubic range")
    ax.plot(ordinary_boundary.real, ordinary_boundary.imag, linewidth=1.3, color="C1", label=r"$W(A_{11})$")
    ax.scatter(eigs.real, eigs.imag, marker="x", s=55, linewidths=1.6, color="C3", label="finite eigenvalues")
    set_equal_limits(ax, [ordinary_boundary, qnr, eigs])
    ax.legend(loc="lower right", fontsize=8)
    save(fig, "direct_cubic_qnr")

    mapped_curves: list[NDArray[np.complex128]] = []
    mapped_polys: list[Polygon] = []
    min_moduli: list[float] = []
    for mu in MUS:
        T = np.linalg.inv(A11 - mu * np.eye(4))
        curve_T = numerical_range_boundary(T)
        min_moduli.append(float(np.min(np.abs(curve_T))))
        if np.min(np.abs(curve_T)) < 1e-8:
            raise RuntimeError("The numerical-range boundary comes too close to zero for stable reciprocal mapping")
        mapped = mu + 1.0 / curve_T
        mapped_curves.append(mapped)
        mapped_polys.append(polygon_from_curve(mapped))

    # Figure 3: individual finite resolvent block ranges.
    fig, ax = plt.subplots(figsize=(6.7, 5.5))
    for j, (mu, curve) in enumerate(zip(MUS, mapped_curves), start=1):
        ax.plot(curve.real, curve.imag, linewidth=1.0, label=rf"$W^2_{{\mu_{j}}}(\mathcal{{L}})\setminus\{{\infty\}}$")
    ax.scatter(eigs.real, eigs.imag, marker="x", s=55, linewidths=1.6, color="black", label="finite eigenvalues")
    set_equal_limits(ax, [*mapped_curves, eigs], margin=0.04)
    ax.legend(loc="best", fontsize=8, ncol=2)
    save(fig, "resolvent_four_ranges")

    intersection = mapped_polys[0]
    for poly in mapped_polys[1:]:
        intersection = intersection.intersection(poly)
    intersection = make_valid(intersection)
    if intersection.geom_type == "MultiPolygon":
        # All components matter in principle; for this example the principal component
        # contains all four finite eigenvalues and tiny components are discretization noise.
        geoms = sorted(intersection.geoms, key=lambda g: g.area, reverse=True)
        intersection = geoms[0]
    if not isinstance(intersection, Polygon):
        raise RuntimeError(f"Unexpected intersection geometry: {intersection.geom_type}")
    inter_xy = np.asarray(intersection.exterior.coords)
    inter_curve = inter_xy[:, 0] + 1j * inter_xy[:, 1]

    # Figure 4: finite intersection compared with the ordinary range.
    fig, ax = plt.subplots(figsize=(6.4, 5.1))
    ax.plot(ordinary_boundary.real, ordinary_boundary.imag, linewidth=1.1, label=r"$W(A_{11})$")
    ax.fill(inter_curve.real, inter_curve.imag, alpha=0.25, label=r"$\bigcap_{j=1}^4 W^2_{\mu_j}(\mathcal{L})$ (finite part)")
    ax.plot(inter_curve.real, inter_curve.imag, linewidth=1.3)
    ax.scatter(eigs.real, eigs.imag, marker="x", s=55, linewidths=1.6, label="finite eigenvalues")
    set_equal_limits(ax, [ordinary_boundary, inter_curve, eigs])
    ax.legend(loc="best", fontsize=8)
    save(fig, "resolvent_four_intersection")

    # Verify all finite eigenvalues lie in each enclosing polygon and in the intersection.
    from shapely.geometry import Point

    containment = []
    for lam in eigs:
        p = Point(float(lam.real), float(lam.imag))
        containment.append(
            {
                "lambda": [float(lam.real), float(lam.imag)],
                "ordinary": bool(ordinary_poly.buffer(1e-8).covers(p)),
                "each_resolvent": [bool(poly.buffer(1e-8).covers(p)) for poly in mapped_polys],
                "intersection": bool(intersection.buffer(1e-8).covers(p)),
            }
        )

    report = {
        "finite_eigenvalues_A11": [[float(z.real), float(z.imag)] for z in eigs],
        "commutator_norm_2": comm_norm,
        "sigma_min_A": smin_A,
        "det_A22": [float(np.linalg.det(A22).real), float(np.linalg.det(A22).imag)],
        "eigenvalues_A22": [[float(z.real), float(z.imag)] for z in np.linalg.eigvals(A22)],
        "resolvent_checks": resolvent_checks,
        "min_modulus_boundary_W_Tmu": min_moduli,
        "origin_in_W_Tmu": [bool(poly.covers(Point(0.0, 0.0))) for poly in [polygon_from_curve(numerical_range_boundary(np.linalg.inv(A11 - mu * np.eye(4)))) for mu in MUS]],
        "ordinary_numerical_range_area_approx": float(ordinary_poly.area),
        "four_resolvent_intersection_area_approx": float(intersection.area),
        "containment_checks": containment,
        "qnr_sobol_points": int(qnr.size),
        "support_directions": int(ordinary_boundary.size),
    }
    (OUT / "numerical_verification.json").write_text(json.dumps(report, indent=2), encoding="utf-8")

    print(json.dumps(report, indent=2))


if __name__ == "__main__":
    main()

